Tree models for assessing covariate-dependent method agreement

Method comparison studies explore the agreement of measurements made by two or more methods. Commonly, agreement is evaluated by the well-established Bland-Altman analysis. However, the underlying assumption is that differences between measurements are identically distributed for all observational units and in all application settings. We introduce the concept of conditional method agreement and propose a respective modeling approach to alleviate this constraint. Therefore, the Bland-Altman analysis is embedded in the framework of recursive partitioning to explicitly define subgroups with heterogeneous agreement in dependence of covariates in an exploratory analysis. Three different modeling approaches, conditional inference trees with an appropriate transformation of the modeled differences (CTreeTrafo), distributional regression trees (DistTree), and model-based trees (MOB) are considered. The performance of these models is evaluated in terms of type-I error probability and power in several simulation studies. Further, the adjusted rand index (ARI) is used to quantify the models' ability to uncover given subgroups. An application example to real data of accelerometer device measurements is used to demonstrate the applicability. Additionally, a two-sample Bland-Altman test is proposed for exploratory or confirmatory hypothesis testing of differences in agreement between subgroups. Results indicate that all models were able to detect given subgroups with high accuracy as the sample size increased. Relevant covariates that may affect agreement could be detected in the application to accelerometer data. We conclude that conditional method agreement trees (COAT) enable the exploratory analysis of method agreement in dependence of covariates and the respective exploratory or confirmatory hypothesis testing of group differences. It is made publicly available through the R package coat.

==> anc/Supplementary_Material_RCode.R <==


################################################################################################
# Accompanying R-code for reproducible research
# Manuscript title: "Tree models for assessing covariate-dependent method agreement"
# Manuscript authors: Siranush Karapetyan, Achim Zeileis, André Herniksen, Alexander Hapfelmeier
# Author of R-Code: Siranush Karapetyan
# Date: 25.05.2023
# Accompanying R Package: coat
################################################################################################


##############################
### Load required packages ###
##############################

library("MASS")
library("dplyr")
library("tidyr")
library("partykit")
library("disttree")
library("strucchange")
library("ggplot2")
library("ggparty")
library("ggtext")
library("reshape2")
library("parallel")
library("pbapply")
library("readxl")
library("gridExtra")



##############################################
### Specification of simulation parameters ###
##############################################

# number of simulations
reps <- 10000

# sample sizes
n <- c(50, 100, 150, 200, 250, 300, 350, 400, 450, 500, 550,
       600, 650, 700, 750, 800, 850, 900, 950, 1000)

# number of models
m <- 4

# number of covariates
p <- 5

# significance level
alfa <- 0.05


#################################################
### Specification of transformation functions ###
#################################################

# model bivariate outcome: mean and standard deviation, used in CTree
meanvar <- function(data, weights, control, ...) {
  y <- data$data[, data$variables$y, drop = TRUE]
  function(subset, weights, info, estfun, object, ...) {
    list(estfun = cbind(mean = y, var = (y - mean(y))^2), unweighted = TRUE)
  }
}

# normal distributional fit with only intercept to model mean and standard deviation in MOB
gaussfit <- function(y, x = NULL, start = NULL, weights = NULL,
                     offset = NULL, ..., estfun = FALSE, object = FALSE)
{
  if(is.null(x)) x <- cbind("(Intercept)" = rep.int(1, length(y)))
  m <- lm.fit(x, y)
  b <- m$coefficients
  s2 <- mean(m$residuals^2)
  list(
    coefficients = c(b, "(Variance)" = s2),
    objfun = -sum(dnorm(y, mean = m$fitted.values, sd = sqrt(s2), log = TRUE)),
    estfun = if(estfun) cbind(m$residuals/s2 * x, "(Variance)" = (m$residuals^2 - s2)/(2 * s2^2)) else NULL,
    object = if(object) lm(y ~ 0 + x) else NULL
  )
}


############################################
### Specification of performance measure ###
############################################

# Adjusted Rand Index (ARI) to compute similarity of the tree structure
adj_rand_index <- function(fit, id) {

  x <- predict(fit, type = "node")

  tab <- table(x, id)
  a <- rowSums(tab)
  b <- colSums(tab)

  M <- sum(choose(tab, 2))
  N <- choose(length(x), 2)
  A <- sum(choose(a, 2))
  B <- sum(choose(b, 2))

  c(ARI = (M - (A * B) / N) / (0.5 * (A + B) - (A * B) / N))
}



##########################
### Simulation studies ###
##########################

#### Null Case ####

# initiate parallel computation
cl <- makeCluster(getOption("cl.cores", 19))
clusterExport(cl, ls())

invisible(clusterEvalQ(cl, library(mvtnorm)))
invisible(clusterEvalQ(cl, library(partykit)))
invisible(clusterEvalQ(cl, library(disttree)))
invisible(clusterEvalQ(cl, library(strucchange)))

# set seed for reproducibility
set.seed(638)

# start simulation
sim_results_null <- lapply(n, function(i) {

  pblapply(cl = cl, X = 1:reps, FUN = function(x) {

    # simulate variables from multivariate normal distribution without correlation
    mydat <- as.data.frame(mvrnorm(n = i, mu = rep(0, p), Sigma = diag(p)))

    # simulate outcome from normal distribution
    mu <- 0
    sigma <- 1

    y <- rnorm(i, mu, sigma)
    mydat <- cbind(y, mydat)

    # fit models
    myctree <- ctree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    myctreetrafo <- ctree(y ~ ., data = mydat, ytrafo = meanvar, minsplit = 20, minbucket = 7)
    mydisttree <- disttree(y ~ ., data = mydat,  minsplit = 20, minbucket = 7)
    mymob <- mob(y ~ ., data = mydat, fit = gaussfit, control = mob_control(minsplit = 20, minbucket = 7))

    # make a list of results
    list(
      ifelse(max(predict(myctree, type = "node")) > 1, 1, ifelse(any(sctest(myctree)["p.value", ] < 0.05), 1, 0)),
      ifelse(max(predict(myctreetrafo, type = "node")) > 1, 1, ifelse(any(sctest(myctreetrafo)["p.value", ] < 0.05), 1, 0)),
      ifelse(max(predict(mydisttree, type = "node")) > 1, 1, ifelse(any(sctest(as.constparty(mydisttree))["p.value", ] < 0.05), 1, 0)),
      ifelse(max(predict(mymob, type = "node")) > 1, 1, ifelse(any(sctest(mymob)["p.value", ] < 0.05), 1, 0))
    )

  })
})

stopCluster(cl)

# prepare results
sim_results_null_prep <- lapply(1:length(n), function(x) lapply(1:m, function(y) unlist(sapply(sim_results_null[[x]], "[[", y))))

# compute relative frequency of false positives
Prob_mean <- lapply(1:length(n), function(x) lapply(1:m, function(y) sum(sim_results_null_prep[[x]][[y]]) / reps))

# compute confidence intervals
Prob_lower <- lapply(1:length(n), function(x) lapply(1:m, function(y) t.test(sim_results_null_prep[[x]][[y]])$conf.int[1]))
Prob_upper <- lapply(1:length(n), function(x) lapply(1:m, function(y) t.test(sim_results_null_prep[[x]][[y]])$conf.int[2]))

# prepare data frame with all results
# as the results of ctreetrafo and disttree are identical we take only one of them
df_null <- data.frame(n = rep(n, 3),
                      Prob = c(sapply(Prob_mean, "[[", 1), sapply(Prob_mean, "[[", 2),
                               sapply(Prob_mean, "[[", 4)),
                      Prob_lower = c(sapply(Prob_lower, "[[", 1), sapply(Prob_lower, "[[", 2),
                                     sapply(Prob_lower, "[[", 4)),
                      Prob_upper = c(sapply(Prob_upper, "[[", 1), sapply(Prob_upper, "[[", 2),
                                     sapply(Prob_upper, "[[", 4)),
                      Model = c(rep("Ctree", 20), rep("CtreeTrafo/Disttree", 20), rep("MOB", 20)))

# relative frequency plot
ggplot(df_null, aes(x = n, y = Prob, color = Model)) +
  labs(y = "Relative Frequency") +
  geom_hline(aes(yintercept = 0.05), col = "grey") +
  geom_line(aes(n, Prob_lower, col = Model), linetype = "dotted") +
  geom_line(aes(n, Prob_upper, col = Model), linetype = "dotted") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 0.06, by = 0.01))



#### STUMP CASE ####

#### Scenario 1 (varying mu) ####

# initiate parallel computation
cl <- makeCluster(getOption("cl.cores", 19))
clusterExport(cl, ls())

invisible(clusterEvalQ(cl, library(dplyr)))
invisible(clusterEvalQ(cl, library(mvtnorm)))
invisible(clusterEvalQ(cl, library(partykit)))
invisible(clusterEvalQ(cl, library(disttree)))
invisible(clusterEvalQ(cl, library(strucchange)))

# set seed for reproducibility
set.seed(638)

# start simulation
sim_results_stump1 <- lapply(n, function(i) {

  pblapply(cl = cl, X = 1:reps, FUN = function(x) {

    # simulate variables from multivariate normal distribution without correlation
    mydat <- as.data.frame(mvrnorm(n = i, mu = rep(0, p), Sigma = diag(p)))

    # simulate outcome from normal distribution with mu in dependence of a covariate
    mu <- (mydat$V1 > qnorm(0.25)) * (0.3)
    sigma <- 1

    y <- rnorm(i, mu, sigma)
    mydat <- cbind(y, mydat)

    # subgroup ID
    id <- 1 + I(mydat$V1 > qnorm(0.25))

    # fit models
    myctree <- ctree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    myctreetrafo <- ctree(y ~ ., data = mydat, ytrafo = meanvar, minsplit = 20, minbucket = 7)
    mydisttree <- disttree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    mymob <- mob(y ~ ., data = mydat, fit = gaussfit, control = mob_control(minsplit = 20, minbucket = 7))

    # make a list of results
    list(
      # power estimate
      list(
        ifelse(max(predict(myctree, type = "node")) > 1, ifelse(sctest(myctree)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(myctree)["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(myctreetrafo, type = "node")) > 1, ifelse(sctest(myctreetrafo)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(myctreetrafo)["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(mydisttree, type = "node")) > 1, ifelse(sctest(as.constparty(mydisttree))$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(as.constparty(mydisttree))["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(mymob, type = "node")) > 1, ifelse(sctest(mymob)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(mymob)["p.value", "V1"] < 0.05, 1, 0))
      ),

      # ARI
      list(
        adj_rand_index(myctree, id),
        adj_rand_index(myctreetrafo, id),
        adj_rand_index(mydisttree, id),
        adj_rand_index(mymob, id)
      )
    )

  })
})

stopCluster(cl)

# prepare results
sim_results_stump1_prep <- lapply(1:length(n), function(x) lapply(1:2, function(y) unlist(sapply(sim_results_stump1[[x]], "[[", y))))

# power estimate
SelFreq_sim_stump1 <- lapply(1:length(n), function(x) sim_results_stump1_prep[[x]][[1]])
SelFreq_sim_stump1 <- lapply(1:length(n), function(x) matrix(SelFreq_sim_stump1[[x]], ncol = m, nrow = reps, byrow = T))

# average power estimate
SelFreq_mean <- lapply(1:length(n), function(x) colMeans(SelFreq_sim_stump1[[x]]))

# ARI
ARI_sim_stump1 <- lapply(1:length(n), function(x) sim_results_stump1_prep[[x]][[2]])
ARI_sim_stump1 <- lapply(1:length(n), function(x) matrix(ARI_sim_stump1[[x]], ncol = m, nrow = reps, byrow = T))

# average ARI
ARI_mean <- lapply(1:length(n), function(x) colMeans(ARI_sim_stump1[[x]]))

# prepare data frame with all results
df_stump1 <- data.frame(n = rep(n, 3),
                        SelFreq = c(sapply(SelFreq_mean, "[[", 1), sapply(SelFreq_mean, "[[", 2),
                                    sapply(SelFreq_mean, "[[", 4)),
                        ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2),
                                sapply(ARI_mean, "[[", 4)),
                        Model = c(rep("Ctree", length(n)), rep("CtreeTrafo/Disttree", length(n)),
                                  rep("MOB", length(n))))

# power estimate plot
ggplot(df_stump1, aes(x = n, y = SelFreq, color = Model)) +
  labs(y = "Power Estimate") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))

# ARI plot
ggplot(df_stump1, aes(x = n, y = ARI, color = Model)) +
  labs(y = "ARI") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))


#### Scenario 2 (varying sigma) ####

# initiate parallel computation
cl <- makeCluster(getOption("cl.cores", 19))
clusterExport(cl, ls())

invisible(clusterEvalQ(cl, library(dplyr)))
invisible(clusterEvalQ(cl, library(mvtnorm)))
invisible(clusterEvalQ(cl, library(partykit)))
invisible(clusterEvalQ(cl, library(disttree)))
invisible(clusterEvalQ(cl, library(strucchange)))

# set seed for reproducibility
set.seed(638)

# start simulation
sim_results_stump2 <- lapply(n, function(i) {

  pblapply(cl = cl, X = 1:reps, FUN = function(x) {

    # simulate variables from multivariate normal distribution without correlation
    mydat <- as.data.frame(mvrnorm(n = i, mu = rep(0, p), Sigma = diag(p)))

    # simulate outcome from normal distribution with sigma in dependence of a covariate
    mu <- 0
    sigma <- I(mydat$V1 > qnorm(0.25)) + 1

    y <- rnorm(i, mu, sigma)
    mydat <- cbind(y, mydat)

    # subgroup ID
    id <- 1 + I(mydat$V1 > qnorm(0.25))

    # fit models
    myctree <- ctree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    myctreetrafo <- ctree(y ~ ., data = mydat, ytrafo = meanvar, minsplit = 20, minbucket = 7)
    mydisttree <- disttree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    mymob <- mob(y ~ ., data = mydat, fit = gaussfit, control = mob_control(minsplit = 20, minbucket = 7))

    # make a list of results
    list(
      # power estimate
      list(
        ifelse(max(predict(myctree, type = "node")) > 1, ifelse(sctest(myctree)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(myctree)["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(myctreetrafo, type = "node")) > 1, ifelse(sctest(myctreetrafo)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(myctreetrafo)["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(mydisttree, type = "node")) > 1, ifelse(sctest(as.constparty(mydisttree))$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(as.constparty(mydisttree))["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(mymob, type = "node")) > 1, ifelse(sctest(mymob)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(mymob)["p.value", "V1"] < 0.05, 1, 0))
      ),

      # ARI
      list(
        adj_rand_index(myctree, id),
        adj_rand_index(myctreetrafo, id),
        adj_rand_index(mydisttree, id),
        adj_rand_index(mymob, id)
      )
    )

  })
})

stopCluster(cl)

# prepare results
sim_results_stump2_prep <- lapply(1:length(n), function(x) lapply(1:2, function(y) unlist(sapply(sim_results_stump2[[x]], "[[", y))))

# power estimate
SelFreq_sim_stump2 <- lapply(1:length(n), function(x) sim_results_stump2_prep[[x]][[1]])
SelFreq_sim_stump2 <- lapply(1:length(n), function(x) matrix(SelFreq_sim_stump2[[x]], ncol = m, nrow = reps, byrow = T))

# average power estimate
SelFreq_mean <- lapply(1:length(n), function(x) colMeans(SelFreq_sim_stump2[[x]]))

#ARI
ARI_sim_stump2 <- lapply(1:length(n), function(x) sim_results_stump2_prep[[x]][[2]])
ARI_sim_stump2 <- lapply(1:length(n), function(x) matrix(ARI_sim_stump2[[x]], ncol = m, nrow = reps, byrow = T))

# average ARI
ARI_mean <- lapply(1:length(n), function(x) colMeans(ARI_sim_stump2[[x]]))

# prepare data frame with all results
df_stump2 <- data.frame(n = rep(n, 3),
                        SelFreq = c(sapply(SelFreq_mean, "[[", 1), sapply(SelFreq_mean, "[[", 2),
                                    sapply(SelFreq_mean, "[[", 4)),
                        ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2),
                                sapply(ARI_mean, "[[", 4)),
                        Model = c(rep("Ctree", length(n)), rep("CtreeTrafo/Disttree", length(n)),
                                  rep("Mob", length(n))))

# power estimate plot
ggplot(df_stump2, aes(x = n, y = SelFreq, color = Model)) +
  labs(y = "Power Estimate") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1))

# ARI plot
ggplot(df_stump2, aes(x = n, y = ARI, color = Model)) +
  labs(y = "ARI") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1))



#### Scenario 3 (varying mu and sigma) ####

# initiate parallel computation
cl <- makeCluster(getOption("cl.cores", 19))
clusterExport(cl, ls())

invisible(clusterEvalQ(cl, library(mvtnorm)))
invisible(clusterEvalQ(cl, library(partykit)))
invisible(clusterEvalQ(cl, library(disttree)))
invisible(clusterEvalQ(cl, library(strucchange)))

# set seed for reproducibility
set.seed(638)

# start simulation
sim_results_stump3 <- lapply(n, function(i) {

  pblapply(cl = cl, X = 1:reps, FUN = function(x) {

    # simulate variables from multivariate normal distribution without correlation
    mydat <- as.data.frame(mvrnorm(n = i, mu = rep(0, p), Sigma = diag(p)))

    # simulate outcome from normal distribution with mu and sigma in dependence of a covariate
    mu <- (mydat$V1 > qnorm(0.25)) * 0.4
    sigma <- I(mydat$V1 > qnorm(0.25)) + 1

    y <- rnorm(i, mu, sigma)
    mydat <- cbind(y, mydat)

    # subgroup ID
    id <- 1 + I(mydat$V1 > qnorm(0.25))

    # fit models
    myctree <- ctree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    myctreetrafo <- ctree(y ~ ., data = mydat, ytrafo = meanvar, minsplit = 20, minbucket = 7)
    mydisttree <- disttree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    mymob <- mob(y ~ ., data = mydat, fit = gaussfit, control = mob_control(minsplit = 20, minbucket = 7))

    # make a list of results
    list(
      # power estimate
      list(
        ifelse(max(predict(myctree, type = "node")) > 1, ifelse(sctest(myctree)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(myctree)["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(myctreetrafo, type = "node")) > 1, ifelse(sctest(myctreetrafo)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(myctreetrafo)["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(mydisttree, type = "node")) > 1, ifelse(sctest(as.constparty(mydisttree))$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(as.constparty(mydisttree))["p.value", "V1"] < 0.05, 1, 0)),
        ifelse(max(predict(mymob, type = "node")) > 1, ifelse(sctest(mymob)$`1`["p.value", "V1"] < 0.05, 1, 0), ifelse(sctest(mymob)["p.value", "V1"] < 0.05, 1, 0))
      ),

      # ARI
      list(
        adj_rand_index(myctree, id),
        adj_rand_index(myctreetrafo, id),
        adj_rand_index(mydisttree, id),
        adj_rand_index(mymob, id)
      )
    )

  })
})

stopCluster(cl)

# prepare results
sim_results_stump3_prep <- lapply(1:length(n), function(x) lapply(1:2, function(y) unlist(sapply(sim_results_stump3[[x]], "[[", y))))

# power estimate
SelFreq_sim_stump3 <- lapply(1:length(n), function(x) sim_results_stump3_prep[[x]][[1]])
SelFreq_sim_stump3 <- lapply(1:length(n), function(x) matrix(SelFreq_sim_stump3[[x]], ncol = m, nrow = reps, byrow = T))

# average power estimate
SelFreq_mean <- lapply(1:length(n), function(x) colMeans(SelFreq_sim_stump3[[x]]))

# ARI
ARI_sim_stump3 <- lapply(1:length(n), function(x) sim_results_stump3_prep[[x]][[2]])
ARI_sim_stump3 <- lapply(1:length(n), function(x) matrix(ARI_sim_stump3[[x]], ncol = m, nrow = reps, byrow = T))

# average ARI
ARI_mean <- lapply(1:length(n), function(x) colMeans(ARI_sim_stump3[[x]]))

# prepare data frame with all results
df_stump3 <- data.frame(n = rep(n, 3),
                        SelFreq = c(sapply(SelFreq_mean, "[[", 1), sapply(SelFreq_mean, "[[", 2),
                                    sapply(SelFreq_mean, "[[", 4)),
                        ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2),
                                sapply(ARI_mean, "[[", 4)),
                        Model = c(rep("Ctree", length(n)), rep("CtreeTrafo/Disttree", length(n)),
                                  rep("Mob", length(n))))

# power estimate plot
ggplot(df_stump3, aes(x = n, y = SelFreq, color = Model)) +
  labs(y = "Power Estimate") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1))

# ARI plot
ggplot(df_stump3, aes(x = n, y = ARI, color = Model)) +
  labs(y = "ARI") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1))



#### TREE CASE ####

#### Scenario 1 ####

# sample sizes larger than 50
n <- n[-1]

# initiate parallel computation
cl <- makeCluster(getOption("cl.cores", 19))
clusterExport(cl, ls())

invisible(clusterEvalQ(cl, library(mvtnorm)))
invisible(clusterEvalQ(cl, library(partykit)))
invisible(clusterEvalQ(cl, library(disttree)))
invisible(clusterEvalQ(cl, library(strucchange)))

# set seed for reproducibility
set.seed(638)

# start simulation
sim_results_tree1 <- lapply(n, function(i) {

  pblapply(cl = cl, X = 1:reps, FUN = function(x) {

    # simulate variables from multivariate normal distribution without correlation
    mydat <- as.data.frame(mvrnorm(n = i, mu = rep(0, p), Sigma = diag(p)))

    # simulate outcome from normal distribution in dependence of two covariates
    mu <- (mydat$V2 >= qnorm(0.75)) * 0.3 + (mydat$V2 < qnorm(0.75)) * (mydat$V1 >= qnorm(0.4)) * 0.5 +
      (mydat$V2 < qnorm(0.75)) * (mydat$V1 < qnorm(0.4)) * 0
    sigma <- 2^(mydat$V2 >= qnorm(0.75))

    y <- rnorm(i, mu, sigma)
    mydat <- cbind(y, mydat)

    # subgroup ID
    id <- 1 + (mydat$V2 < qnorm(0.75)) + (mydat$V2 < qnorm(0.75)) * (mydat$V1 < qnorm(0.4))

    # fit models
    myctree <- ctree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    myctreetrafo <- ctree(y ~ ., data = mydat, ytrafo = meanvar, minsplit = 20, minbucket = 7)
    mydisttree <- disttree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    mymob <- mob(y ~ ., data = mydat, fit = gaussfit, control = mob_control(minsplit = 20, minbucket = 7))

    # make a list of results (ARI)
    list(
      adj_rand_index(myctree, id),
      adj_rand_index(myctreetrafo, id),
      adj_rand_index(mydisttree, id),
      adj_rand_index(mymob, id)
    )

  })
})

stopCluster(cl)

# prepare results
sim_results_tree1_prep <- lapply(1:length(n), function(x) lapply(1:m, function(y) unlist(sapply(sim_results_tree1[[x]], "[[", y))))

# average ARI
ARI_mean <- lapply(1:length(n), function(x) lapply(1:m, function(y) sum(sim_results_tree1_prep[[x]][[y]]) / reps))

# prepare data frame with all results
df_tree1 <- data.frame(n = rep(n, 3),
                       ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2),
                               sapply(ARI_mean, "[[", 4)),
                       Model = c(rep("Ctree", length(n)), rep("CtreeTrafo/Disttree", length(n)), rep("MOB", length(n))))

# ARI plot
ggplot(df_tree1, aes(x = n, y = ARI, color = Model)) +
  labs(y = "ARI") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))



#### Scenario 2 ####

# initiate parallel computation
cl <- makeCluster(getOption("cl.cores", 19))
clusterExport(cl, ls())

invisible(clusterEvalQ(cl, library(mvtnorm)))
invisible(clusterEvalQ(cl, library(partykit)))
invisible(clusterEvalQ(cl, library(disttree)))
invisible(clusterEvalQ(cl, library(strucchange)))

# set seed for reproducibility
set.seed(638)

# start simulation
sim_results_tree2 <- lapply(n, function(i) {

  pblapply(cl = cl, X = 1:reps, FUN = function(x) {

    # simulate variables from multivariate normal distribution without correlation
    mydat <- as.data.frame(mvrnorm(n = i, mu = rep(0, p), Sigma = diag(p)))

    # simulate outcome from normal distribution in dependence of two covariates
    mu <- (0.5)^(mydat$V1 >= qnorm(0.4)) * 0^(mydat$V1 < qnorm(0.4))
    sigma <- 2^(mydat$V2 >= qnorm(0.6))

    y <- rnorm(i, mu, sigma)
    mydat <- cbind(y, mydat)

    # subgroup ID
    id <- 1 + (mydat$V2 >= qnorm(0.6)) * (mydat$V1 >= qnorm(0.4)) +
      2 * (mydat$V2 < qnorm(0.6)) * (mydat$V1 < qnorm(0.4)) +
      3 * (mydat$V2 < qnorm(0.6)) * (mydat$V1 >= qnorm(0.4))

    # fit models
    myctree <- ctree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    myctreetrafo <- ctree(y ~ ., data = mydat, ytrafo = meanvar, minsplit = 20, minbucket = 7)
    mydisttree <- disttree(y ~ ., data = mydat, minsplit = 20, minbucket = 7)
    mymob <- mob(y ~ ., data = mydat, fit = gaussfit, control = mob_control(minsplit = 20, minbucket = 7))

    # make a list of results (ARI)
    list(
      adj_rand_index(myctree, id),
      adj_rand_index(myctreetrafo, id),
      adj_rand_index(mydisttree, id),
      adj_rand_index(mymob, id)
    )

  })
})

stopCluster(cl)

# prepare results
sim_results_tree2_prep <- lapply(1:length(n), function(x) lapply(1:m, function(y) unlist(sapply(sim_results_tree2[[x]], "[[", y))))

# average ARI
ARI_mean <- lapply(1:length(n), function(x) lapply(1:m, function(y) sum(sim_results_tree2_prep[[x]][[y]]) / reps))

# prepare data frame with all results
df_tree2 <- data.frame(n = rep(n, 3),
                       ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2),
                               sapply(ARI_mean, "[[", 4)),
                       Model = c(rep("Ctree", length(n)), rep("CtreeTrafo/Disttree", length(n)), rep("MOB", length(n))))

# ARI plot
ggplot(df_tree2, aes(x = n, y = ARI, color = Model)) +
  labs(y = "ARI") +
  geom_line(size = 0.7) +
  theme_bw() +
  theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
        axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = c(100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))



##############################################################
### Example of a simulated tree from tree case, scenario 1 ###
##############################################################

# function to fit COAT
coat <- function(y1, y2, covars, data, means = FALSE, type = c("ctree", "mob")[1], ...) {

  # create model data
  moddat <- data.frame(data, "means." = rowMeans(data[, c(y1, y2)]))

  # create outcome
  moddat$diffs. <- moddat[, y1] - moddat[, y2]

  # remove missing values
  if (any(is.na(moddat[, c("diffs.", covars)]))) {
    moddat <- moddat[!apply(moddat[, c("diffs.", covars)], 1, function(x) any(is.na(x))), ]
    warning("Observations with missing values have been removed.")
  }

  # create model formula
  if (means) {
    model.formula <- as.formula(paste("diffs. ~ means. + ", paste(covars, collapse = " + ")))
  } else {
    model.formula <- as.formula(paste("diffs. ~ ", paste(covars, collapse = " + ")))
  }

  # fit the tree model
  if (type == "mob") {
    model <- partykit::mob(model.formula, data = moddat, fit = gaussfit, ...)
  } else {
    model <- partykit::ctree(model.formula, data = moddat, ytrafo = meanvar, ...)
  }

  # Update data with means
  model$data$means. <- moddat$means.

  # define class of returned object
  class(model) <- c("COAT", class(model))

  return(model)
}

# function to plot COAT
plot.COAT <- function(x, digits = 2, xlim.max = NULL, level = 0.95, ...) {
  diffs. <- id <- means. <- nodesize <-  p.value <- splitvar <- NULL

  if (is.null(xlim.max)) xlim.max <- max(x$data$means.)
  level <- 1 - (1 - level)/2

  if (length(x) == 1) {
    p1 <- ggplot(data_party(x), aes(x = means., y = diffs.))
    mean_diff <- mean(p1$data$diffs.)
    sd_diff <- sd(p1$data$diffs.)

    p2 <- p1 + geom_point(alpha = 0.8) +
      geom_hline(aes(yintercept = mean_diff), col = "blue") +
      geom_hline(aes(yintercept = mean_diff + qnorm(level)*sd_diff), col = "blue", linetype = "dashed") +
      geom_hline(aes(yintercept = mean_diff - qnorm(level)*sd_diff), col = "blue", linetype = "dashed") +
      geom_label(aes(x = xlim.max * 0.9, y = mean_diff, label = round(mean_diff, digits)), col = "blue") +
      geom_label(aes(x = xlim.max * 0.9, y = mean_diff + qnorm(level)*sd_diff, label = round(mean_diff + qnorm(level)*sd_diff, digits)), col = "blue") +
      geom_label(aes(x = xlim.max * 0.9, y = mean_diff - qnorm(level)*sd_diff, label = round(mean_diff - qnorm(level)*sd_diff, digits)), col = "blue") +
      theme_bw(base_size = 10) + xlab("Mean values") + ylab("Differences") + xlim(NA, xlim.max)
    p2 + ggtitle(paste0("Node ", 1, ", N = ", length(p1$data$diffs.))) +
      theme(plot.title = element_markdown(hjust = 0.5, linetype = 1, padding = unit(2, "mm")))
  }

  else
  {
    p1 <- ggparty(x, terminal_space = 0.5)
    mean_diff <- sapply(p1$data$nodedata_diffs., mean)
    sd_diff <- sapply(p1$data$nodedata_diffs., sd)

    p1 + geom_edge() +
      geom_edge_label() +
      geom_node_splitvar() +
      geom_node_plot(gglist = list(aes(x = means., y = diffs.),
                                   geom_point(alpha = 0.8),
                                   geom_hline(aes(yintercept = mean_diff[id]), col = "blue"),
                                   geom_hline(aes(yintercept = mean_diff[id] + qnorm(level)*sd_diff[id]), col = "blue", linetype = "dashed"),
                                   geom_hline(aes(yintercept = mean_diff[id] - qnorm(level)*sd_diff[id]), col = "blue", linetype = "dashed"),
                                   geom_label(aes(x = xlim.max * 0.9, y = mean_diff[id], label = round(mean_diff[id], digits)), col = "blue"),
                                   geom_label(aes(x = xlim.max * 0.9, y = mean_diff[id] + qnorm(level)*sd_diff[id], label = round(mean_diff[id] + qnorm(level)*sd_diff[id], digits)), col = "blue"),
                                   geom_label(aes(x = xlim.max * 0.9, y = mean_diff[id] - qnorm(level)*sd_diff[id], label = round(mean_diff[id] - qnorm(level)*sd_diff[id], digits)), col = "blue"),
                                   theme_bw(base_size = 10), xlab("Mean values"), ylab("Differences"),
                                   xlim(NA, xlim.max))) +

      geom_node_label(line_list = list(aes(label = splitvar),
                                       aes(label = paste("p = ", round(p.value, 3)))),
                      line_gpar = list(list(size = 12, col = "black"),
                                       list(size = 11)),
                      ids = "inner") +
      geom_node_label(aes(label = paste0("Node ", id, ", N = ", nodesize)),
                      size = 4, nudge_x = 0.02, nudge_y = 0.01,
                      ids = "terminal")
  }
}

# set seed for reproducibility
set.seed(17)

# sample size
n <- 1000

# simulate covariates
X1 <- round(rnorm(n), 3)
X2 <- round(rnorm(n), 3)
X3 <- round(rnorm(n), 3)
X4 <- round(rnorm(n), 3)
X5 <- round(rnorm(n), 3)

# simulate single measurements
Y1 <- rnorm(n, mean = 1, ifelse(X2 > qnorm(0.75), sqrt(1), sqrt(0.5)))
Y2 <- rnorm(n, mean = ifelse(X2 > qnorm(0.75), 0.7, ifelse(X1 > qnorm(0.4), 0.5, 1)),
            sd = ifelse(X2 > qnorm(0.75), sqrt(1), sqrt(0.5)))

# data frame of single measurements and covariates
exampledat <- data.frame(Y1, Y2, X1, X2, X3, X4, X5)


# fit COAT
coatmod <- coat(y1 = "Y1", y2 = "Y2", covars = c("X1", "X2", "X3", "X4", "X5"), data = exampledat, means = FALSE)

# plot the tree
plot(coatmod)



#########################
### Application study ###
#########################

##################################
### Specification of functions ###
##################################

# function to test for differences in variance, used in CTree
.var <- function(data, weights, control, ...) {
  y <- data$data[, data$variables$y, drop = TRUE]
  function(subset, weights, info, estfun, object, ...) {
    list(estfun = (y - mean(y))^2, unweighted = TRUE)
  }
}

# function for Bland-Altman test
BAtest <- function(y1, y2, groups, ...) {

  # coerce predictor to factor variable
  if (!is.factor(groups)) {
    groups <- as.factor(groups)
    warning(paste(groups, "has been coerced to a factor."))
  }

  # levels of predictor
  lvs <- levels(groups)

  # check whether there are only two groups
  if (length(lvs) != 2) {
    stop(paste(groups, "is required to have exactly two levels."))
  }

  # check whether samples are at least of size 3.
  if (any(table(groups) < 3)) {
    stop("Each sample is required to contain a minimum of three observations.")
  }

  # check whether y1 and y2 are numeric
  if (!(inherits(y1, c("numeric", "integer")) & inherits(y2, c("numeric", "integer")))) {
    stop(paste(y1, "and", y2, "need to be of class 'numeric' or 'integer'."))
  }

  # calculate differences
  diffs. <- y1 - y2

  # create model data
  moddat <- data.frame(y1, y2, groups, diffs., "means." = rowMeans(cbind(y1, y2)))

  # calculate descriptive statistics
  descriptives <- by(diffs., groups, function(x) c(mean(x), sd(x)))

  # fit the tree model
  tree_mean <- partykit::ctree(diffs. ~ groups, data = moddat, alpha = 1, minsplit = 6L, minbucket = 3L, ...)
  tree_var <- partykit::ctree(diffs. ~ groups, data = moddat, alpha = 1, ytrafo = .var, minsplit = 6L, minbucket = 3L, ...)
  tree_meanvar <- partykit::ctree(diffs. ~ groups, data = moddat, alpha = 1, ytrafo = meanvar, minsplit = 6L, minbucket = 3L, ...)

  # matrix of test statistics
  test <- matrix(NA, nrow = 3, ncol = 5)
  colnames(test) <- c(lvs, "Chisq", "df", "p-value")
  rownames(test) <- c("Bias", "SD", "Total")

  test[1, c(3, 5)] <- sctest(tree_mean)[[1]]
  test[2, c(3, 5)] <- sctest(tree_var)[[1]]
  test[3, c(3, 5)] <- sctest(tree_meanvar)[[1]]

  test[1:2, 1] <- descriptives[[1]]
  test[1:2, 2] <- descriptives[[2]]

  test[, 4] <- c(1, 1, 2)

  # Update data with means
  tree_meanvar$data$means. <- moddat$means.

  # list of output
  output <- list("test" = test, "model" = tree_meanvar)

  # define class of returned object
  class(output) <- "BAtest"

  return(output)
}

# BAtest function to print the result of the Bland-Altman test
print.BAtest <- function(x, digits = 2, ...) {

  out <- x$test
  out[, 1] <- round(out[, 1], digits)
  out[, 2] <- round(out[, 2], digits)
  out[, 3] <- round(out[, 3], 3)
  out[, 5] <- round(out[, 5], 3)

  print(out, na.print="", ...)
}

# BAtest function to plot the result of the Bland-Altman test
plot.BAtest <- function(x, statistics = TRUE, digits = 2, xlim.max = NULL, level = 0.95, ...) {
  diffs. <- id <- means. <- nodesize <-  p.value <- NULL # due to NSE notes in R CMD check

  if (is.null(xlim.max)) xlim.max <- max(x$model$data$means.)
  level <- 1 - (1 - level)/2

  p1 <- ggparty(x$model, terminal_space = 0.5)
  mean_diff <- sapply(p1$data$nodedata_diffs., mean)
  sd_diff <- sapply(p1$data$nodedata_diffs., sd)

  p1 <- p1 + geom_edge() +
    geom_edge_label() +
    geom_node_splitvar() +
    geom_node_plot(gglist = list(aes(x = means., y = diffs.),
                                 geom_point(alpha = 0.8),
                                 geom_hline(aes(yintercept = mean_diff[id]), col = "blue"),
                                 geom_hline(aes(yintercept = mean_diff[id] + qnorm(level)*sd_diff[id]), col = "blue", linetype = "dashed"),
                                 geom_hline(aes(yintercept = mean_diff[id] - qnorm(level)*sd_diff[id]), col = "blue", linetype = "dashed"),
                                 geom_label(aes(x = xlim.max * 0.9, y = mean_diff[id], label = round(mean_diff[id], digits)), col = "blue"),
                                 geom_label(aes(x = xlim.max * 0.9, y = mean_diff[id] + qnorm(level)*sd_diff[id], label = round(mean_diff[id] + qnorm(level)*sd_diff[id], digits)), col = "blue"),
                                 geom_label(aes(x = xlim.max * 0.9, y = mean_diff[id] - qnorm(level)*sd_diff[id], label = round(mean_diff[id] - qnorm(level)*sd_diff[id], digits)), col = "blue"),
                                 theme_bw(base_size = 10), xlab("Mean values"), ylab("Differences"),
                                 xlim(NA, xlim.max)),
                   shared_axis_labels = TRUE, legend_separator = TRUE) +

    geom_node_label(line_list = list(aes(label = "p-value:"),
                                     aes(label = round(p.value, 3))),
                    line_gpar = list(list(size = 12, col = "black"),
                                     list(size = 11)),
                    ids = "inner") +
    geom_node_label(aes(label = paste0("N = ", nodesize)),
                    size = 4, nudge_x = 0.02, nudge_y = 0.01,
                    ids = "terminal")

  if (statistics) {
    out <- x$test
    out[, 1] <- round(out[, 1], digits)
    out[, 2] <- round(out[, 2], digits)
    out[, 3] <- round(out[, 3], 3)
    out[, 5] <- round(out[, 5], 3)
    out[3, 1:2] <- ""
    p2 <- tableGrob(out, theme = ttheme_minimal())
    grid.arrange(p1, arrangeGrob(p2, top = textGrob("Bland-Altman test", gp = gpar(fontsize = 14, font = 3))), ncol = 1, nrow = 2, heights = c(3, 1))
  } else p1
}


# read accelerometer data
# please provide mypath to the accelerometer data
# Note that this is not publicly available and the following code cannot be executed without the data, but is nevertheless provided to ensure the reproducibility of the analysis code.
activitydata <- read_excel("//mypath/activitydata.xlsx", sheet = "Data") %>%
  as.data.frame()

# prepare variables
for (i in 11:length(activitydata)){activitydata[, i] <- as.numeric(activitydata[, i])}
for (i in c("Sex", "DominantHand", "Technician")){activitydata[, i] <- as.factor(activitydata[, i])}

# remove missing values
activitydata <- drop_na(activitydata)

# fit COAT
mytree1 <- coat("AEEActiGraphHipTriAxial", "AEEActiheartChestAbove", c("Sex", "Height", "Weight", "Age", "DominantHand", "Technician"), data = activitydata, means = TRUE, type = "mob")
mytree2 <- coat("AEEActiGraphHipTriAxial", "AEEActiheartChestBelow", c("Sex", "Height", "Weight", "Age", "DominantHand", "Technician"), data = activitydata, means = TRUE)

# plot COAT
plot(mytree1)
plot(mytree2)

# BA test
mytestresult <- BAtest(activitydata$AEEActiGraphHipUniAxial, activitydata$AEEActiheartChestAbove, activitydata$Sex)

# plot BA test results
plot(mytestresult)

